Magneto-thermal evolution of neutron stars with coupled Ohmic, Hall and ambipolar effects via accurate finite-volume simulations

Simulating the long-term evolution of temperature and magnetic fields in neutron stars is a major effort in astrophysics, having significant impact in several topics. A detailed evolutionary model requires, at the same time, the numerical solution of the heat diffusion equation, the use of appropriate numerical methods to control non-linear terms in the induction equation, and the local calculation of realistic microphysics coefficients. Here we present the latest extension of the magneto-thermal 2D code in which we have coupled the crustal evolution to the core evolution, including ambipolar diffusion. It has also gained in modularity, accuracy, and efficiency. We revise the most suitable numerical methods to accurately simulate magnetar-like magnetic fields, reproducing the Hall-driven magnetic discontinuities. From the point of view of computational performance, most of the load falls on the calculation of microphysics coefficients. To a lesser extent, the thermal evolution part is also computationally expensive because it requires large matrix inversions due to the use of an implicit method. We show two representative case studies: (i) a non-trivial multipolar configuration confined to the crust, displaying long-lived small-scale structures and discontinuities; and (ii) a preliminary study of ambipolar diffusion in normal matter. The latter acts on timescales that are too long to have relevant effects on the timescales of interest but sets the stage for future works where superfluid and superconductivity need to be included.

==> images/plot_b_vel.py <==
#!/usr/bin/env python3

""" Magneto-Thermal magnetic field and velocity map animation generator.

    IMPORTANT: This script works with the current master version output of the
    magneto-thermal evolution code.

    This script produces an animation showing a polar plot with the velocity
    map evolution on one side and the magnetic field on the other.

    It needs the following data to work:

      * `outb/vel.dat` produced by the magneto-thermal 2D evolution code.
      * `outb/bfield.dat` generated by the magneto-thermal 2D evolution code.

    Instructions:

      Use the Conda environment as specified in the root README of the repo and
      issue `python plot_master.py --h` to see a summary of the accepted args
      to the program.

    Sample run:

      `python plot_master.py
        --bfield outb/bfield.dat
        --vmap outb/vel.dat
        --grid_size_angular 50
        --grid_size_radial 100
        --max_snapshots 10
        --output_video test.mp4
        --enable_latex
        --save_snapshots 1 3 4`

      This run will take `bfield.dat` and `vmap.dat`to create a plot with
      kmax=50 and lmax=100 for just 10 snapshots. A video `test.mp4`
      will be generated instead of live plotting. LaTeX formatting is enabled.
      Snapshots 1, 3, and 4 will be saved as PNG images.

    Notes:

      * The grid size to provide is (kmax, lmax).
      * The output timesteps of both magnetic field and veòlocities must agree.
      * LaTeX formatting is time consuming, it is recommended to disable it
        when prototyping.

    Authors:
        Alberto Garcia Garcia (garciagarcia@ice.csic.es)
        Daniele Viganò (vigano@ice.csic.es)

    Copyright(C) 2020 MAGNESIA (ICE-CSIC)

    This program is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.If not, see<https://www.gnu.org/licenses/>.

"""

import argparse
import csv
import typing
import sys

import matplotlib.pyplot as plt
import matplotlib.animation as animation
import matplotlib
import numpy as np

from mpl_toolkits.axes_grid1.inset_locator import inset_axes
from matplotlib.lines import Line2D

def read_magnetic_field(
        filename: str,
        max_snapshots: int = 1024
) -> typing.Tuple[np.array, np.array, np.array, np.array]:
    """
    Read the magnetic field evolution output from the magneto-thermal 2D code.

    Args:
        filename: name/path of the bfield.dat file.
        max_snapshots: maximum number of snapshots to process.

    Returns:
        A tuple containing a four numpy arrays for the polar coordinates of
        the grid, the bphi and the aphi values, and last the timestamps for each
        snapshot.
    """

    _polar_coordinates: list = []
    _bphi: list = []
    _aphi: list = []
    _times: list = []

    with open(filename, "r") as _f:

        _current_bphi: list = []
        _current_aphi: list = []
        _current_polar_coordinates: list = []

        _snapshot = 0
        for line in _f:

            if _snapshot == max_snapshots:
                break

            _split = line.strip().split()

            if _split[0] == "snapshot":

              _times.append(float(_split[1]))

            elif _split[0] == "snapshot_end":

                _bphi.append(_current_bphi)
                _aphi.append(_current_aphi)
                _polar_coordinates.append(_current_polar_coordinates)

                _current_bphi = []
                _current_aphi = []
                _current_polar_coordinates = []

                _snapshot += 1

            else:

                _current_polar_coordinates.append(
                    [float(_split[0]),
                     float(_split[1])]
                )
                _current_bphi.append(float(_split[4]))
                _current_aphi.append(
                    float(_split[5]) *
                    float(_split[1]) *
                    np.sin(float(_split[0]))
                )

    _bphi = np.array(_bphi)
    _aphi = np.array(_aphi)
    _polar_coordinates = np.array(_polar_coordinates)
    _times = np.array(_times)

    return _polar_coordinates, _bphi, _aphi, _times

def read_velocities(
        filename: str,
        maxSnapshots: int = 1024
) -> typing.Tuple[np.array, np.array, np.array]:
    """
    Read the velocity map file from the magneto-thermal 2D evolution code.

    Args:
        filename: the file name of the velocity map.
        maxSnapshots: maximum number of snapshots to read.

    Returns:
        A tuple of np.array that contains the polar coordinates of the grid, the
        velocities associated with each pair of coordinates, and the timestamp
        for each snapshot.

        Note that polar coordinates are replicated in the same way they are in
        the loaded file.
    """

    # Lists for storing multiple snapshot data: their list of polar coordinates,
    # list of velocities, and the timestamp for each one of them.
    polar_coordinates_ = []
    velocities_ = []
    times_ = []

    with open(filename, "r") as f:

        # Buffers for storing current snapshot data.
        current_polar_coordinates_: list = []
        current_velocities_: list = []

        snapshot_ = 0
        for line in f:

            if snapshot_ == maxSnapshots:
                break

            split_ = line.strip().split()

            if split_[0] == "label":

              continue

            # Each snapshot is marked at the beginning by a "snapshot time"
            # line. If we find a "snapshot" tag we just store its time.
            elif split_[0] == "snapshot":

                times_.append(float(split_[1]))

            # Each snapshot end is marked by a "snapshot_end" line. If we find
            # it, we store the current snapshot data and clear the buffers for
            # the next one.
            elif split_[0] == "snapshot_end":

                polar_coordinates_.append(current_polar_coordinates_)
                velocities_.append(current_velocities_)

                current_polar_coordinates_ = []
                current_velocities_ = []

                snapshot_ += 1

            # In other case, we are just processing individual entries inside
            # a snapshot so we fetch its both polar coordinates (theta and r)
            # and the value which are at the [0, 1, 2, 3, 4] columns
            # respectively and store them in the current snapshot buffer.
            else:

                current_polar_coordinates_.append(
                    [float(split_[0]),
                    float(split_[1])])
                current_velocities_.append([float(split_[2]),float(split_[3]),float(split_[4])])

    # Convert the lists to numpy arrays for later use.
    polar_coordinates_ = np.array(polar_coordinates_)
    velocities_ = np.array(velocities_)
    times_ = np.array(times_)

    return polar_coordinates_, velocities_, times_


def number_to_10_exp(number: str) -> str:

    _split = number.strip().split('E')
    return r"${0} \times 10^{{{1}}}$".format(_split[0], int(_split[1]))

# ##############################################################################

if __name__ == "__main__":

    # Argument parsing ---------------------------------------------------------

    parser_ = argparse.ArgumentParser(description="Parameters")
    parser_.add_argument("--vel",
                         nargs="?",
                         type=str,
                         default="outb/vel.dat",
                         help="Velocity map filename")
    parser_.add_argument("--bfield",
                         nargs="?",
                         type=str,
                         default="outb/bfield.dat",
                         help="Magnetic field filename")
    parser_.add_argument("--grid_size_angular",
                         nargs="?",
                         type=int,
                         default=50,
                         help="Grid size for angular dimension")
    parser_.add_argument("--grid_size_radial",
                         nargs="?",
                         type=int,
                         default=100,
                         help="Grid size for radial dimension")
    parser_.add_argument("--max_snapshots",
                         nargs="?",
                         type=int,
                         default=2048,
                         help="Maximum number of snapshots to read")
    parser_.add_argument("--max_time",
                         nargs="?",
                         type=float,
                         default=1e6,
                         help="Maximum time to read")
    parser_.add_argument("--output_video",
                         nargs="?",
                         type=str,
                         default="",
                         help="Path to produce video instead of plot")
    parser_.add_argument("--output_images",
                         nargs="?",
                         type=str,
                         default="",
                         help="Path to save images")
    parser_.add_argument("--lines_factor",
                         type=float,
                         default=100,
                         help="Magnetic field line factor (the higher, the more towards the pole")
    parser_.add_argument("--lines_log",
                         type=float,
                         default=True,
                         help="Magnetic field lines in log scales (True) or linear")
    parser_.add_argument("--max_b",
                         type=float,
                         default=None,
                         help="Maximum value for magnetic field")
    parser_.add_argument("--min_b",
                         type=float,
                         default=None,
                         help="Maximum value for magnetic field")
    parser_.add_argument("--max_v",
                         type=float,
                         default=None,
                         help="Maximum value (log10) for velocities")
    parser_.add_argument("--min_v",
                         type=float,
                         default=None,
                         help="Minimum value (log10) for velocities")
    parser_.add_argument("--reduce_vhall",
                         type=float,
                         default=1.,
                         help="Minimum value (log10) for velocities")
    parser_.add_argument("--enable_latex",
                         default=False,
                         action="store_true",
                         help="Disable LaTeX processing for each frame")
    parser_.add_argument("--save_snapshots",
                         nargs="*",
                         type=int,
                         default=[],
                         help="Snapshots to save as PNG images.")

    args_ = parser_.parse_args()

    vel_filename_ = args_.vel
    bfield_filename = args_.bfield
    grid_size_angular = args_.grid_size_angular
    grid_size_radial = args_.grid_size_radial
    max_snapshots_ = args_.max_snapshots
    MAX_TIME = args_.max_time
    OUTPUT_VIDEO = args_.output_video
    OUTPUT_IMAGES = args_.output_images
    MIN_B = args_.min_b
    MAX_B = args_.max_b
    MAX_V = args_.max_v
    MIN_V = args_.min_v
    LINES_FACTOR = args_.lines_factor
    LINES_LOG = args_.lines_log
    ENABLE_LATEX = args_.enable_latex
    SAVE_SNAPSHOTS = args_.save_snapshots
    REDUCE_VHALL = args_.reduce_vhall

    # Constants ----------------------------------------------------------------

    CORE_RADIUS = 10.8
    CRUST_STRETCH_FACTOR = 1.0

    # Data reading -------------------------------------------------------------

    print("Loading data...")

    polar_coordinates_, velocities_, timestamps_ = read_velocities(
        vel_filename_,
        max_snapshots_
    )

    print("Loaded velocity map {}".format(vel_filename_))

    polar_coordinates_b, magnetic_field_phi, aphi, timestamps_ = read_magnetic_field(
        bfield_filename,
        max_snapshots_
    )
    print("Loaded magnetic field {}".format(bfield_filename))

    angles_b = polar_coordinates_b[0, ::grid_size_radial*2, 0]
    radial_b = polar_coordinates_b[0, 0:grid_size_radial*2, 1]
    # To make the plot more detailed in the crust, we will rescale all radial
    # components to stretch the crust. The formula to do so is:
    #     r = r_crust + (r - r_crust) * stretch_factor
    #     , where r_crust is the radius at where the crust starts and the
    #     stretch_factor indicates how big we want the crust to be.
    crust_b = radial_b > CORE_RADIUS
    radial_b[crust_b] *= CRUST_STRETCH_FACTOR
    radial_b[crust_b] += CORE_RADIUS - CRUST_STRETCH_FACTOR * CORE_RADIUS

    # Correction to radial magnetic field components, usually the lowest radial
    # coordinate is far from the origin, e.g. 1.54. That creates a hole in the
    # middle of the star in the visualization of its contour. To avoid so
    # the lowest radial coordinates are moved to the center.
    core_b = radial_b == np.min(radial_b)
    radial_b[core_b] = 0.00001


    # Data maximum and minimum cutoff and conversions --------------------------

    # Plot setup ---------------------------------------------------------------

    print("Setting plot up...")

    # Set LaTeX font and appropriate sizes.
    if ENABLE_LATEX:
        print("LaTeX formatting enabled")
        matplotlib.rc("font", **{'family': 'serif', 'serif': ['Computer Modern']})
        matplotlib.rc("text", usetex=True)
        matplotlib.rcParams["text.latex.preamble"] = [r"\usepackage{amsmath}"]
        matplotlib.rcParams["mathtext.fontset"] = "stix"

    plt.rc('font', size=24) # Controls default text sizes.
    plt.rc('axes', titlesize=32) # Fontsize of the axes title.
    plt.rc('axes', labelsize=32) # Fontsize of the x and y labels.
    plt.rc('xtick', labelsize=32) # Fontsize of the tick labels.
    plt.rc('ytick', labelsize=32) # Fontsize of the tick labels.
    plt.rc('legend', fontsize=24) # Legend fontsize.
    plt.rc('figure', titlesize=32) # Fontsize of the figure title.

    # Create the figure and arrange a grid.
    fig = plt.figure(figsize=(16, 12))
    ax1_ = fig.add_subplot(111, polar=True)

    # Plots for velocity map ------------------------------------------------

    axin1 = inset_axes(
        ax1_,
        width='5%',
        height='100%',
        loc='right',
        bbox_to_anchor=(0.15, 0, 1, 1),
        bbox_transform=ax1_.transAxes
    )
  
    axin2 = inset_axes(
        ax1_,
        width='5%',
        height='100%',
        loc='center left',
        bbox_to_anchor=(-0.15, 0, 1, 1),
        bbox_transform=ax1_.transAxes
    )

    # Animation function -------------------------------------------------------
  
    def animate(i):
        """ Function for the matplotlib anim. routine to update the plots. """

        print("Generating animation for frame {} out of {}".format(
            i,
            timestamps_.size-1)
        )

        fig.suptitle( number_to_10_exp("{:.1E}".format(timestamps_[i]))
                      + " yr")

        ax1_.cla()

        # Remove grid, labels and ticks.
        ax1_.grid(False)
        ax1_.set_xticklabels([])
        ax1_.set_yticklabels([])

        # Plot the crust limits.
        ax1_.fill_between(
            np.linspace(0, 2*np.pi, 100),
            CORE_RADIUS - 0.005 * CORE_RADIUS,
            CORE_RADIUS,
            color='black',
            zorder=10,
            alpha=.5
        )

        ax1_.fill_between(
            np.linspace(np.pi / 2.0, np.pi / 2.0 + np.pi, 100),
            0.0,
            CORE_RADIUS,
            color='black',
            zorder=10,
            alpha=.10,
            hatch="X"
        )

        vel_module_ = np.sqrt(velocities_[i,:,0]**2 + velocities_[i,:,1]**2 + velocities_[i,:,2]**2)
        velocities_values_ = vel_module_.reshape(
            (grid_size_angular*2-1, grid_size_radial*2)).transpose()
        velocities_values_[(radial_b > CORE_RADIUS),:] /= REDUCE_VHALL

        magnetic_field_values_ = magnetic_field_phi[i].reshape(
            (grid_size_angular*2-1, grid_size_radial*2)).transpose()
        aphi_field_values_ = aphi[i].reshape(
            (grid_size_angular*2-1, grid_size_radial*2)).transpose()

        if MIN_V == None:
          _v_min = np.min(velocities_values_)
        else:
          _v_min = MIN_V

        if MAX_V == None:
          _v_max = np.max(velocities_values_) * 1.1
        else:
          _v_max = MAX_V

        velocities_values_[velocities_values_ > _v_max] = _v_max
        velocities_values_[velocities_values_ < _v_min] = _v_min
        _v_levels = np.linspace(_v_min, _v_max, 64)

        _cont_v = ax1_.contourf(
            np.pi / 2.0 - angles_b,
            radial_b,
            velocities_values_,
            levels=_v_levels,
            cmap='hot',
            vmin=_v_min,
            vmax=_v_max,
            zorder=4,
        )

        cbar_v = plt.colorbar(
            _cont_v,
            cax=axin1,
            orientation='vertical'
        )
        cbar_v.set_label(r"v [km/Myr]", labelpad=0)
        cbar_v.set_ticks(
            [
                np.linspace(
                    _v_min,
                    _v_max,
                    num=3,
                    endpoint=True
                )
            ]
        )
        cbar_v.set_ticklabels(
            [
                "${:0.2f}$".format(x) for x in cbar_v.get_ticks()
            ]
        )

        # Plot magnetic field lines.
        aphi_field_values_ = np.abs(aphi_field_values_)

        # Variable values for min and max.
        # (comment if you want only the absolute ones above)
        _aphi_min = np.min(aphi_field_values_)
        _aphi_max = np.max(aphi_field_values_)

        # Contrast: the higher LINES_FACTOR, the more the lines go to the pole
        # (low magnetic flux)
        _aphi_min = _aphi_max/LINES_FACTOR

        if (_aphi_min == _aphi_max):
          _aphi_max = _aphi_min + 1e-8 

        if LINES_LOG == True:
        # Log plot: it enhances the low-magnetic-flux values (poles)
          _aphi_min = np.log10(_aphi_min)
          _aphi_max = np.log10(_aphi_max)
          APHI_LEVELS = np.logspace(_aphi_min, _aphi_max, 16)

        else:
        # Linear plot
          APHI_LEVELS = np.linspace(_aphi_min, _aphi_max, 16)

        ax1_.contour(
            angles_b + np.pi / 2.0,
            radial_b,
            aphi_field_values_,
            levels=APHI_LEVELS,
            colors=['white'],
            zorder=3,
            alpha=0.5
        )

        # Plot toroidal magnetic field.
        if MIN_B == None:
          _b_min = np.min(magnetic_field_values_)
        else:
          _b_min = MIN_B
        if MAX_B == None:
          _b_max = np.max(magnetic_field_values_) * 1.1
        else:
          if MAX_B > MIN_B:
            _b_max = MAX_B
          else:
            "Error: b_max has to be larger than b_min"
            exit()

        magnetic_field_values_[magnetic_field_values_ > _b_max] = _b_max
        magnetic_field_values_[magnetic_field_values_ < _b_min] = _b_min
        _b_levels = np.linspace(_b_min, _b_max, 64)

        cont_b_ = ax1_.contourf(
            angles_b + np.pi / 2.0,
            radial_b,
            magnetic_field_values_,
            levels=_b_levels,
            vmin=_b_min,
            vmax=_b_max,
            cmap='viridis',
            zorder=2,
        )

        cbar_b = plt.colorbar(
             cont_b_,
             cax=axin2,
             orientation='vertical'
        )

        cbar_b.set_label(r"$B_\varphi~[10^{12}~{\rm G}]$", labelpad=-92)
        cbar_b.set_ticks(
            [
                np.linspace(
                    _b_min,
                    _b_max,
                    num=2,
                    endpoint=True
                )
            ]
        )
        cbar_b.set_ticklabels(
            [
                "${:0.0f}$".format(x) for x in cbar_b.get_ticks()
            ]
        )
        cbar_b.ax.yaxis.set_ticks_position('left')

        # Plot line to separate both sides.
        ax1_.plot(
            [np.pi/2, np.pi + np.pi / 2],
            [radial_b.max(), radial_b.max()],
            '-',
            lw=4,
            zorder=5,
            color="black"
        )

        if i in SAVE_SNAPSHOTS:
            plt.savefig("outb/frame{}.png".format(i))
            print("Saving frame{}.png".format(i))

    frames_ = min(
        np.searchsorted(timestamps_, MAX_TIME) - 1,
        max_snapshots_ - 1
    ) + 1

    print("Maximum time is {} [yr]".format(MAX_TIME))
    print("Generating animation up to timestep {} ({}[yr])".format(
        frames_ - 1, timestamps_[frames_ - 1])
    )

    anim_ = animation.FuncAnimation(
        fig,
        animate,
        frames=frames_,
        interval=1,
        repeat=False
    )

    # Show plot and/or write video output of the animation ---------------------

    if OUTPUT_VIDEO == "":

        plt.show()

    else:

        writer_ = animation.writers['ffmpeg']
        writer_ = writer_(fps=15, metadata=dict(artist='MAGNESIA'), bitrate=1800)
        anim_.save(OUTPUT_VIDEO, writer=writer_)


==> images/plot_bt2d.py <==
#!/usr/bin/env python3

""" Magneto-Thermal magnetic field and temperatuer map animation generator.

    This script produces an animation showing a polar plot with the temperature
    map evolution on one side and the magnetic field on the other.

    It needs the following data to work:

      * `Tmap.dat` produced by the magneto-thermal 2D evolution code.
      * `bfield.dat` generated by the magneto-thermal 2D evolution code.

    Instructions:

      Use the Conda environment as specified in the root README of the repo and
      issue `python plot_master.py --h` to see a summary of the accepted args
      to the program.

    Sample run:

      python plot_bt2d.py
        --bfield bfield.dat
        --tmap Tmap.dat
        --grid_size_angular 50
        --grid_size_radial 100
        --max_snapshots 10
        --output_video test.mp4
        --save_snapshots 1 3 4`
        --enable_latex
        --stretch_crust_factor 8
        --lines_factor 100
        --lines_log True
        --max_b 100
        --min_b 1
        --max_t 10
        --min_t 1

      This run will take `bfield.dat` and `Tmap.dat`to create a plot with
      kmax=50 and lmax=100 for just 10 snapshots. A video `test.mp4`
      will be generated instead of live plotting. LaTeX formatting is enabled.
      Snapshots 1, 3, and 4 will be saved as PNG images.

    Notes:

      * The grid size to provide is (kmax, lmax).
      * The output timesteps of both magnetic field and temperature must agree.
      * LaTeX formatting is time consuming, it is recommended to disable it
        when prototyping.

    Authors:
        Alberto Garcia Garcia (garciagarcia@ice.csic.es)
        Daniele Viganò (vigano@ice.csic.es)

    Copyright(C) 2020 MAGNESIA (ICE-CSIC)

    This program is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.If not, see<https://www.gnu.org/licenses/>.

"""

import argparse
import csv
import typing
import sys

import matplotlib.pyplot as plt
import matplotlib.animation as animation
import matplotlib
import numpy as np

from mpl_toolkits.axes_grid1.inset_locator import inset_axes
from matplotlib.lines import Line2D

def read_magnetic_field(
        filename: str,
        max_snapshots: int = 1024
) -> typing.Tuple[np.array, np.array, np.array, np.array]:
    """
    Read the magnetic field evolution output from the magneto-thermal 2D code.

    Args:
        filename: name/path of the bfield.dat file.
        max_snapshots: maximum number of snapshots to process.

    Returns:
        A tuple containing a four numpy arrays for the polar coordinates of
        the grid, the bphi and the aphi values, and last the timestamps for each
        snapshot.
    """

    _polar_coordinates: list = []
    _bphi: list = []
    _aphi: list = []
    _times: list = []

    with open(filename, "r") as _f:

        _current_bphi: list = []
        _current_aphi: list = []
        _current_polar_coordinates: list = []

        _snapshot = 0
        for line in _f:

            if _snapshot == max_snapshots:
                break

            _split = line.strip().split()

            if _split[0] == "snapshot":

              _times.append(float(_split[1]))

            elif _split[0] == "snapshot_end":

                _bphi.append(_current_bphi)
                _aphi.append(_current_aphi)
                _polar_coordinates.append(_current_polar_coordinates)

                _current_bphi = []
                _current_aphi = []
                _current_polar_coordinates = []

                _snapshot += 1

            else:

                _current_polar_coordinates.append(
                    [float(_split[0]),
                     float(_split[1])]
                )
                _current_bphi.append(float(_split[4]))
                _current_aphi.append(
                    float(_split[5]) *
                    float(_split[1]) *
                    np.sin(float(_split[0]))
                )

    _bphi = np.array(_bphi)
    _aphi = np.array(_aphi)
    _polar_coordinates = np.array(_polar_coordinates)
    _times = np.array(_times)

    return _polar_coordinates, _bphi, _aphi, _times

def read_temperature(
        filename: str,
        maxSnapshots: int = 1024
) -> typing.Tuple[np.array, np.array, np.array]:
    """
    Read the temperature map file from the magneto-thermal 2D evolution code.

    Args:
        filename: the file name of the temperature map.
        maxSnapshots: maximum number of snapshots to read.

    Returns:
        A tuple of np.array that contains the polar coordinates of the grid, the
        temperatures associated with each pair of coordinates, and the timestamp
        for each snapshot.

        Note that polar coordinates are replicated in the same way they are in
        the loaded file.
    """

    # Lists for storing multiple snapshot data: their list of polar coordinates,
    # list of temperatures, and the timestamp for each one of them.
    polar_coordinates_ = []
    temperatures_ = []
    times_ = []

    with open(filename, "r") as f:

        # Buffers for storing current snapshot data.
        current_polar_coordinates_: list = []
        current_temperatures_: list = []

        snapshot_ = 0
        for line in f:

            if snapshot_ == maxSnapshots:
                break

            split_ = line.strip().split()

            # The temperature map file beings with a header tagged as "label"
            # that we just ignore.
            if split_[0] == "label":

              continue

            # Each snapshot is marked at the beginning by a "snapshot time"
            # line. If we find a "snapshot" tag we just store its time.
            elif split_[0] == "snapshot":

                times_.append(float(split_[1]))

            # Each snapshot end is marked by a "snapshot_end" line. If we find
            # it, we store the current snapshot data and clear the buffers for
            # the next one.
            elif split_[0] == "snapshot_end":

                polar_coordinates_.append(current_polar_coordinates_)
                temperatures_.append(current_temperatures_)

                current_polar_coordinates_ = []
                current_temperatures_ = []

                snapshot_ += 1

            # In other case, we are just processing individual entries inside
            # a snapshot so we fetch its both polar coordinates (theta and r)
            # and the temperature value which are at the [0, 1, 2] columns
            # respectively and store them in the current snapshot buffer.
            else:

                current_polar_coordinates_.append(
                    [float(split_[0]),
                    float(split_[1])])
                current_temperatures_.append(float(split_[2]))

    # Convert the lists to numpy arrays for later use.
    polar_coordinates_ = np.array(polar_coordinates_)
    temperatures_ = np.array(temperatures_)
    times_ = np.array(times_)

    return polar_coordinates_, temperatures_, times_


def number_to_10_exp(number: str) -> str:

    _split = number.strip().split('E')
    return r"${0} \times 10^{{{1}}}$".format(_split[0], int(_split[1]))

# ##############################################################################

if __name__ == "__main__":

    # Argument parsing ---------------------------------------------------------

    parser_ = argparse.ArgumentParser(description="Parameters")
    parser_.add_argument("--tmap",
                         nargs="?",
                         type=str,
                         default="out/Tmap.dat",
                         help="Temperature map filename")
    parser_.add_argument("--bfield",
                         nargs="?",
                         type=str,
                         default="outb/bfield.dat",
                         help="Magnetic field filename")
    parser_.add_argument("--grid_size_angular",
                         nargs="?",
                         type=int,
                         default=50,
                         help="Grid size for angular dimension")
    parser_.add_argument("--grid_size_radial",
                         nargs="?",
                         type=int,
                         default=100,
                         help="Grid size for radial dimension")
    parser_.add_argument("--max_snapshots",
                         nargs="?",
                         type=int,
                         default=2048,
                         help="Maximum number of snapshots to read")
    parser_.add_argument("--max_time",
                         nargs="?",
                         type=float,
                         default=1e6,
                         help="Maximum time to read")
    parser_.add_argument("--output_video",
                         nargs="?",
                         type=str,
                         default="",
                         help="Path to produce video instead of plot")
    parser_.add_argument("--save_snapshots",
                         nargs="*",
                         type=int,
                         default=[],
                         help="Snapshots to save as PNG images.")
    parser_.add_argument("--crust_stretch_factor",
                         type=float,
                         default=1,
                         help="Visual stretching factor of the crust")
    parser_.add_argument("--lines_factor",
                         type=float,
                         default=100,
                         help="Magnetic field line factor (the higher, the more towards the pole")
    parser_.add_argument("--lines_log",
                         type=float,
                         default=True,
                         help="Magnetic field lines in log scales (True) or linear")
    parser_.add_argument("--max_b",
                         type=float,
                         default=None,
                         help="Maximum value for magnetic field")
    parser_.add_argument("--min_b",
                         type=float,
                         default=None,
                         help="Maximum value for magnetic field")
    parser_.add_argument("--max_t",
                         type=float,
                         default=None,
                         help="Maximum value (log10) for temperature")
    parser_.add_argument("--min_t",
                         type=float,
                         default=None,
                         help="Minimum value (log10) for temperature")
    parser_.add_argument("--enable_latex",
                         default=False,
                         action="store_true",
                         help="Disable LaTeX processing for each frame")

    args_ = parser_.parse_args()

    tmap_filename_ = args_.tmap
    bfield_filename = args_.bfield
    grid_size_angular = args_.grid_size_angular
    grid_size_radial = args_.grid_size_radial
    max_snapshots_ = args_.max_snapshots
    MAX_TIME = args_.max_time
    OUTPUT_VIDEO = args_.output_video
    SAVE_SNAPSHOTS = args_.save_snapshots
    MIN_B = args_.min_b
    MAX_B = args_.max_b
    MAX_T = args_.max_t
    MIN_T = args_.min_t
    CRUST_STRETCH_FACTOR = args_.crust_stretch_factor
    LINES_FACTOR = args_.lines_factor
    LINES_LOG = args_.lines_log
    ENABLE_LATEX = args_.enable_latex

    # Constants ----------------------------------------------------------------

    CORE_RADIUS = 10.8

    # Data reading -------------------------------------------------------------

    print("Loading data...")

    polar_coordinates_, temperatures_, timestamps_ = read_temperature(
        tmap_filename_,
        max_snapshots_
    )
    print("Loaded temperature map {}".format(tmap_filename_))

    polar_coordinates_b, magnetic_field_phi, aphi, _ = read_magnetic_field(
        bfield_filename,
        max_snapshots_
    )
    print("Loaded magnetic field {}".format(bfield_filename))

    # Polar coordinates are verbose in the snapshot in the sense that there is
    # one line to specify the temperature value for each pair of coordinates.
    # This means that polar coordinates are repeated a lot in each snapshot and
    # we actually only need the ranges and its steps but not each pair of polar
    # coordinates.
    #
    # The way the file is laid out, first all radial values are specified for
    # each angular value. Then to sample them we take the angular coordinates
    # with a stride of the grid size (49) and for the radial coordinates we just
    # take the first grid size values (49).
    angles_t = polar_coordinates_[0, ::grid_size_radial-1, 0]
    radial_t = polar_coordinates_[0, 0:grid_size_radial-1, 1]
    # The same happens for the magnetic field but this time the grid is complete
    # and does not lack the interface components so the stride is 50.
    angles_b = polar_coordinates_b[0, ::grid_size_radial*2, 0]
    radial_b = polar_coordinates_b[0, 0:grid_size_radial*2, 1]
    # To make the plot more detailed in the crust, we will rescale all radial
    # components to stretch the crust. The formula to do so is:
    #     r = r_crust + (r - r_crust) * stretch_factor
    #     , where r_crust is the radius at where the crust starts and the
    #     stretch_factor indicates how big we want the crust to be.
    crust_t = radial_t > CORE_RADIUS
    radial_t[crust_t] *= CRUST_STRETCH_FACTOR
    radial_t[crust_t] += CORE_RADIUS - CRUST_STRETCH_FACTOR * CORE_RADIUS

    crust_b = radial_b > CORE_RADIUS
    radial_b[crust_b] *= CRUST_STRETCH_FACTOR
    radial_b[crust_b] += CORE_RADIUS - CRUST_STRETCH_FACTOR * CORE_RADIUS

    # Correction to radial temperature components, usually the lowest radial
    # coordinate is far from the origin, e.g. 1.54. That creates a hole in the
    # middle of the star in the visualization of its contour. To avoid so
    # the lowest radial coordinates are moved to the center.
    core_t = radial_t == np.min(radial_t)
    radial_t[core_t] = 0.00001

    # Correction to radial magnetic field components, usually the lowest radial
    # coordinate is far from the origin, e.g. 1.54. That creates a hole in the
    # middle of the star in the visualization of its contour. To avoid so
    # the lowest radial coordinates are moved to the center.
    core_b = radial_b == np.min(radial_b)
    radial_b[core_b] = 0.00001

    # Correction for temperature grid angular components. Since the temperature
    # values are not in the points of the grid but rather on the center of its
    # cells, temperature angular components are offset in the sense that they
    # don't reach the extremes of the semicircle (no 0 nor PI values). We
    # correct that by stretching the limit angular values to 0 and PI.
    north_pole_t = angles_t == np.min(angles_t)
    angles_t[north_pole_t] = 0.0
    south_pole_t = angles_t == np.max(angles_t)
    angles_t[south_pole_t] = np.pi

    # Correction for temperature grid radial value. For the same reason as
    # before, the radial components do not stretch to the maximum extend,
    # creating a weird white line around the circle of the temperature contour
    # in the visualization. We stretch that maximum radial value to be on par
    # with the maximum radial value of the magnetic field.
    max_radial_t = radial_t == np.max(radial_t)
    radial_t[max_radial_t] = np.max(radial_b)

    # Aphi should be multiplied by r sin(theta).
    # for i in range(len(timestamps)):
    #     for j in range(len(angles_b)):
    #         for k in range(len(radial_b)):
    #             aphi[i, j * len(radial_b) + k] *= radial_b[k] * np.sin(angles_b[j])

    # Data maximum and minimum cutoff and conversions --------------------------

    # Plot setup ---------------------------------------------------------------

    print("Setting plot up...")

    # Set LaTeX font and appropriate sizes.
    if ENABLE_LATEX:
        print("LaTeX formatting enabled")
        matplotlib.rc("font", **{'family': 'serif', 'serif': ['Computer Modern']})
        matplotlib.rc("text", usetex=True)
        matplotlib.rcParams["text.latex.preamble"] = [r"\usepackage{amsmath}"]
        matplotlib.rcParams["mathtext.fontset"] = "stix"

    plt.rc('font', size=24) # Controls default text sizes.
    plt.rc('axes', titlesize=32) # Fontsize of the axes title.
    plt.rc('axes', labelsize=32) # Fontsize of the x and y labels.
    plt.rc('xtick', labelsize=32) # Fontsize of the tick labels.
    plt.rc('ytick', labelsize=32) # Fontsize of the tick labels.
    plt.rc('legend', fontsize=24) # Legend fontsize.
    plt.rc('figure', titlesize=32) # Fontsize of the figure title.

    # Create the figure and arrange a grid |temp|temp|ppdot|luminosity|.
    fig = plt.figure(figsize=(16, 12))
    ax1_ = fig.add_subplot(111, polar=True)

    # Plots for temperature map ------------------------------------------------

    axin1 = inset_axes(
        ax1_,
        width='5%',
        height='100%',
        loc='right',
        bbox_to_anchor=(0.15, 0, 1, 1),
        bbox_transform=ax1_.transAxes
    )
  
    axin2 = inset_axes(
        ax1_,
        width='5%',
        height='100%',
        loc='center left',
        bbox_to_anchor=(-0.15, 0, 1, 1),
        bbox_transform=ax1_.transAxes
    )

    # Animation function -------------------------------------------------------
  
    def animate(i):
        """ Function for the matplotlib anim. routine to update the plots. """

        print("Generating animation for frame {} out of {}".format(
            i,
            timestamps_.size-1)
        )

        fig.suptitle( number_to_10_exp("{:.1E}".format(timestamps_[i]))
                      + " yr")

        ax1_.cla()

        # Remove grid, labels and ticks.
        ax1_.grid(False)
        ax1_.set_xticklabels([])
        ax1_.set_yticklabels([])

        # Plot the crust limits.
        ax1_.fill_between(
            np.linspace(0, 2*np.pi, 100),
            CORE_RADIUS - 0.005 * CORE_RADIUS,
            CORE_RADIUS,
            color='black',
            zorder=10,
            alpha=.5
        )

        ax1_.fill_between(
            np.linspace(np.pi / 2.0, np.pi / 2.0 + np.pi, 100),
            0.0,
            CORE_RADIUS,
            color='black',
            zorder=10,
            alpha=.10,
            hatch="X"
        )

        # Fetch current timestep values for the magnetic field and also for the
        # temperature map. The values (t and b) for plotting must be reshaped 
        # into a 2D array so each cell corresponds to a pair of polar
        # coordinates. The way such values are loaded (angular-major) needs to
        # be transposed for the plotting routine to work properly.
        temperature_values_ = temperatures_[i].reshape(
            (grid_size_angular-1, grid_size_radial-1)).transpose()
        magnetic_field_values_ = magnetic_field_phi[i].reshape(
            (grid_size_angular*2-1, grid_size_radial*2)).transpose()
        aphi_field_values_ = aphi[i].reshape(
            (grid_size_angular*2-1, grid_size_radial*2)).transpose()

        # Plot temperature map.
        if MIN_T == None:
          _t_min = np.min(temperature_values_)
        else:
          _t_min = MIN_T
        if MAX_T == None:
          _t_max = np.max(temperature_values_) * 1.1
        else:
          if MAX_T > MIN_T:
            _t_max = MAX_T
          else:
            "Error: t_max has to be larger than t_min"
            exit()

        temperature_values_[temperature_values_ > _t_max] = _t_max
        temperature_values_[temperature_values_ < _t_min] = _t_min
        _t_levels = np.linspace(_t_min, _t_max, 64)

        _cont_t = ax1_.contourf(
            np.pi / 2.0 - angles_t,
            radial_t,
            temperature_values_,
            levels=_t_levels,
            cmap='hot',
            vmin=_t_min,
            vmax=_t_max,
            zorder=4,
        )

        cbar_t = plt.colorbar(
            _cont_t,
            cax=axin1,
            orientation='vertical'
        )
        cbar_t.set_label(r"$T~[10^8~K]$", labelpad=0)
        cbar_t.set_ticks(
            [
                np.linspace(
                    _t_min,
                    _t_max,
                    num=5,
                    endpoint=True
                )
            ]
        )
        cbar_t.set_ticklabels(
            [
                "${:0.1f}$".format(x / 1e8) for x in cbar_t.get_ticks()
            ]
        )

        # Plot magnetic field lines.
        aphi_field_values_ = np.abs(aphi_field_values_)

        # Variable values for min and max.
        # (comment if you want only the absolute ones above)
        _aphi_min = np.min(aphi_field_values_)
        _aphi_max = np.max(aphi_field_values_)

        # Contrast: the higher LINES_FACTOR, the more the lines go to the pole
        # (low magnetic flux)
        _aphi_min = _aphi_max/LINES_FACTOR

        if (_aphi_min == _aphi_max):
          _aphi_max = _aphi_min + 1e-8 

        if LINES_LOG == True:
        # Log plot: it enhances the low-magnetic-flux values (poles)
          _aphi_min = np.log10(_aphi_min)
          _aphi_max = np.log10(_aphi_max)
          APHI_LEVELS = np.logspace(_aphi_min, _aphi_max, 16)

        else:
        # Linear plot
          APHI_LEVELS = np.linspace(_aphi_min, _aphi_max, 16)

        ax1_.contour(
            angles_b + np.pi / 2.0,
            radial_b,
            aphi_field_values_,
            levels=APHI_LEVELS,
            colors=['white'],
            zorder=3,
            alpha=0.5
        )

        # Plot toroidal magnetic field.
        if MIN_B == None:
          _b_min = np.min(magnetic_field_values_) * 1.1
        else:
          _b_min = MIN_B
        if MAX_B == None:
          _b_max = np.max(magnetic_field_values_) * 1.1
        else:
          if MAX_B > MIN_B:
            _b_max = MAX_B
          else:
            "Error: b_max has to be larger than b_min"
            exit()

        magnetic_field_values_[magnetic_field_values_ > _b_max] = _b_max
        magnetic_field_values_[magnetic_field_values_ < _b_min] = _b_min
        _b_levels = np.linspace(_b_min, _b_max, 64)

        cont_b_ = ax1_.contourf(
            angles_b + np.pi / 2.0,
            radial_b,
            magnetic_field_values_,
            levels=_b_levels,
            vmin=_b_min,
            vmax=_b_max,
            cmap='viridis',
            zorder=2,
        )

        cbar_b = plt.colorbar(
             cont_b_,
             cax=axin2,
             orientation='vertical'
        )

        cbar_b.set_label(r"$B_\varphi~[10^{12}~{\rm G}]$", labelpad=-92)
        cbar_b.set_ticks(
            [
                np.linspace(
                    _b_min,
                    _b_max,
                    num=2,
                    endpoint=True
                )
            ]
        )
        cbar_b.set_ticklabels(
            [
                "${:0.0f}$".format(x) for x in cbar_b.get_ticks()
            ]
        )
        cbar_b.ax.yaxis.set_ticks_position('left')

        # Plot line to separate both sides.
        ax1_.plot(
            [np.pi/2, np.pi + np.pi / 2],
            [radial_t.max(), radial_t.max()],
            '-',
            lw=4,
            zorder=5,
            color="black"
        )

        if (i in SAVE_SNAPSHOTS or SAVE_SNAPSHOTS == -1):
            plt.savefig("outb/frame{}.png".format(i))
            print("Saving frame{}.png".format(i))

    frames_ = min(
        np.searchsorted(timestamps_, MAX_TIME) - 1,
        max_snapshots_ - 1
    ) + 1

    print("Maximum time is {} [yr]".format(MAX_TIME))
    print("Generating animation up to timestep {} ({}[yr])".format(
        frames_ - 1, timestamps_[frames_ - 1])
    )

    anim_ = animation.FuncAnimation(
        fig,
        animate,
        frames=frames_,
        interval=1,
        repeat=False
    )

    # Show plot and/or write video output of the animation ---------------------

    if OUTPUT_VIDEO == "":

        plt.show()

    else:

        writer_ = animation.writers['ffmpeg']
        writer_ = writer_(fps=15, metadata=dict(artist='MAGNESIA'), bitrate=1800)
        anim_.save(OUTPUT_VIDEO, writer=writer_)

